Beyond the Black Box: A Cognitive Architecture for Explainable and Aligned AI

Current AI paradigms, as "architects of experience," face fundamental challenges in explainability and value alignment. This paper introduces "Weight-Calculatism," a novel cognitive architecture grounded in first principles, and demonstrates its potential as a viable pathway toward Artificial General Intelligence (AGI). The architecture deconstructs cognition into indivisible Logical Atoms and two fundamental operations: Pointing and Comparison. Decision-making is formalized through an interpretable Weight-Calculation model (Weight = Benefit * Probability), where all values are traceable to an auditable set of Initial Weights. This atomic decomposition enables radical explainability, intrinsic generality for novel situations, and traceable value alignment. We detail its implementation via a graph-algorithm-based computational engine and a global workspace workflow, supported by a preliminary code implementation and scenario validation. Results indicate that the architecture achieves transparent, human-like reasoning and robust learning in unprecedented scenarios, establishing a practical and theoretical foundation for building trustworthy and aligned AGI.

==> ex1.py <==
# Chapter 5: Fire Scenario Decision Code Example - Supporting Negative Weights and Correlations
# Focused on Weight-Calculative AI Decision Process in Fire Emergencies

class WeightCalculativeAI:
    def __init__(self, relation_library, weight_library, probability_library):
        """
        Initialize Weight-Calculative AI
        """
        self.relation_library = relation_library
        self.weight_library = weight_library
        self.probability_library = probability_library
        self.activated_atoms = set()
        self.central_workspace = []
        
    def pointing_operation(self, source_atom):
        """
        Pointing Operation: Activate related logical atoms
        """
        activated = set()
        if source_atom in self.relation_library:
            for target_atom in self.relation_library[source_atom]:
                activated.add(target_atom)
                # Recursively activate related atoms
                activated.update(self.pointing_operation(target_atom))
        return activated
    
    def calculate_conditional_probability(self, condition_atoms, target_atom):
        """
        Calculate conditional probability: P(target_atom | condition_atoms)
        Allow negative probabilities for inhibitory relationships
        """
        # Build condition key
        condition_key = tuple(sorted(condition_atoms))
        
        if condition_key in self.probability_library:
            if target_atom in self.probability_library[condition_key]:
                return self.probability_library[condition_key][target_atom]
        
        # Return default value if no direct conditional probability
        return 0.1
    
    def perceive_environment(self, perception_atoms):
        """
        Environmental Perception Phase: Receive sensory input and activate related logical atoms
        """
        self.activated_atoms.clear()
        self.central_workspace.clear()
        
        # Inject perception atoms into central workspace
        for atom in perception_atoms:
            self.central_workspace.append(atom)
            self.activated_atoms.add(atom)
            
            # Execute Pointing operation to activate related atoms
            related_atoms = self.pointing_operation(atom)
            self.activated_atoms.update(related_atoms)
            self.central_workspace.extend(related_atoms)
    
    def generate_actions(self):
        """
        Generate possible actions based on current situation
        """
        possible_actions = []
        
        # Basic actions
        base_actions = ['flee', 'eat', 'carry']
        
        for action in base_actions:
            if action == 'carry':
                # Carry requires objects
                if 'canned_food' in self.activated_atoms:
                    possible_actions.append(('carry', 'canned_food'))
                if 'scientific_notes' in self.activated_atoms:
                    possible_actions.append(('carry', 'scientific_notes'))
            elif action == 'eat':
                if 'canned_food' in self.activated_atoms:
                    possible_actions.append(('eat', 'canned_food'))
            else:
                possible_actions.append((action, None))
        
        return possible_actions
    
    def calculate_action_weight(self, action, obj, context_atoms):
        """
        Calculate weight for a single action - supporting negative weights and correlations
        """
        total_weight = 0
        context_list = list(context_atoms)
        
        print(f"\n  === Evaluating Action: {action}{' ' + obj if obj else ''} ===")
        
        if action == 'flee':
            # Positive effect of fleeing: reduce death and pain risks
            if 'high_temperature' in context_atoms and 'proximity' in context_atoms and 'body' in context_atoms:
                # Original risk probabilities
                burn_prob = 0.4  # P(burning|high_temperature,proximity,body)
                death_given_burn = 0.1  # P(death|burning,body)
                pain_given_burn = 0.3   # P(pain|burning,body)
                
                original_death_prob = burn_prob * death_given_burn  # 0.04
                original_pain_prob = burn_prob * pain_given_burn    # 0.12
                
                # Risk probabilities after fleeing - flee inhibits proximity (negative correlation)
                run_effectiveness = -0.8  # Negative value indicates inhibition
                reduced_burn_prob = burn_prob * (1 + run_effectiveness)  # 0.4 * 0.2 = 0.08
                reduced_death_prob = reduced_burn_prob * death_given_burn  # 0.008
                reduced_pain_prob = reduced_burn_prob * pain_given_burn    # 0.024
                
                # Weight from death risk reduction
                death_reduction = (original_death_prob - reduced_death_prob) * self.weight_library['death']
                print(f"    Death Risk Reduction: {original_death_prob:.3f} → {reduced_death_prob:.3f}, Weight: {death_reduction:.2f}")
                
                # Weight from pain risk reduction
                pain_reduction = (original_pain_prob - reduced_pain_prob) * self.weight_library['pain']
                print(f"    Pain Risk Reduction: {original_pain_prob:.3f} → {reduced_pain_prob:.3f}, Weight: {pain_reduction:.2f}")
                
                total_weight += death_reduction + pain_reduction
            
        elif action == 'carry' and obj == 'scientific_notes':
            # Trade-off of carrying scientific notes
            positive_weight = 0
            negative_weight = 0
            
            # Positive: civilization continuation
            if 'scientific_notes' in context_atoms:
                civ_prob = self.calculate_conditional_probability(['scientific_notes'], 'civilization_continuation')  # 0.6
                positive_weight = self.weight_library['civilization_continuation'] * civ_prob
                print(f"    Civilization Benefit: {self.weight_library['civilization_continuation']} × {civ_prob} = {positive_weight:.2f}")
            
            # Negative: increased death risk
            if 'high_temperature' in context_atoms and 'proximity' in context_atoms and 'body' in context_atoms:
                # Carrying increases burning probability - positive correlation
                carry_risk_increase = 0.4  # P(burning|carry)
                burn_prob = 0.4 + carry_risk_increase  # Total burning probability 0.8
                death_prob = burn_prob * 0.1  # Death probability 0.08
                
                negative_weight = death_prob * self.weight_library['death']
                print(f"    Death Risk Increase: Burning {0.4}→{burn_prob}, Death {0.04}→{death_prob:.3f}, Weight: {negative_weight:.2f}")
            
            total_weight = positive_weight + negative_weight
            
        elif action == 'carry' and obj == 'canned_food':
            # Trade-off of carrying canned food
            positive_weight = 0
            negative_weight = 0
            
            # Positive: hunger relief (eating inhibits hunger - negative correlation)
            if 'canned_food' in context_atoms:
                hunger_relief_prob = self.calculate_conditional_probability(['canned_food'], 'hunger')  # -0.8
                positive_weight = self.weight_library['hunger'] * hunger_relief_prob  # -5 × -0.8 = 4.0
                print(f"    Hunger Relief: {self.weight_library['hunger']} × {hunger_relief_prob} = {positive_weight:.2f}")
            
            # Negative: increased death risk
            if 'high_temperature' in context_atoms and 'proximity' in context_atoms and 'body' in context_atoms:
                carry_risk_increase = 0.4
                burn_prob = 0.4 + carry_risk_increase
                death_prob = burn_prob * 0.1
                
                negative_weight = death_prob * self.weight_library['death']
                print(f"    Death Risk Increase: Burning {0.4}→{burn_prob}, Death {0.04}→{death_prob:.3f}, Weight: {negative_weight:.2f}")
            
            total_weight = positive_weight + negative_weight
            
        elif action == 'eat' and obj == 'canned_food':
            # Trade-off of eating
            positive_weight = 0
            negative_weight = 0
            
            # Positive: hunger relief (eating inhibits hunger - negative correlation)
            if 'canned_food' in context_atoms:
                hunger_relief_prob = self.calculate_conditional_probability(['eat', 'canned_food'], 'hunger')  # -0.9
                positive_weight = self.weight_library['hunger'] * hunger_relief_prob  # -5 × -0.9 = 4.5
                print(f"    Hunger Relief: {self.weight_library['hunger']} × {hunger_relief_prob} = {positive_weight:.2f}")
                
                # Negative: increased risk while eating in fire
                if 'high_temperature' in context_atoms and 'proximity' in context_atoms:
                    risk_penalty = 0.1  # Slight risk increase
                    negative_weight = risk_penalty * self.weight_library['death']  # 0.1 × -40 = -4.0
                    print(f"    Eating Risk Penalty: {negative_weight:.2f}")
                    
                total_weight = positive_weight + negative_weight
        
        print(f"    Total Weight: {total_weight:.2f}")
        return total_weight
    
    def make_decision(self, perception_atoms):
        """
        Complete cognitive-decision workflow - supporting negative weights
        """
        print("=== Weight-Calculative AI Fire Scenario Decision ===")
        print(f"Perception Input: {perception_atoms}")
        
        # Phase 1: Perception and environmental activation
        self.perceive_environment(perception_atoms)
        print(f"Activated Atoms: {sorted(list(self.activated_atoms))}")
        
        # Display key probability calculations
        print("\n--- Key Risk Probability Calculations ---")
        if 'high_temperature' in self.activated_atoms and 'proximity' in self.activated_atoms and 'body' in self.activated_atoms:
            burn_prob = 0.4
            death_prob = burn_prob * 0.1
            pain_prob = burn_prob * 0.3
            print(f"Base Risk Probabilities:")
            print(f"  P(burning|high_temperature,proximity,body) = {burn_prob}")
            print(f"  P(death|burning,body) = 0.1")
            print(f"  P(pain|burning,body) = 0.3")
            print(f"  ∴ P(death|current_situation) = {burn_prob} × 0.1 = {death_prob:.3f}")
            print(f"  ∴ P(pain|current_situation) = {burn_prob} × 0.3 = {pain_prob:.3f}")
        
        # Phase 2: Action generation
        possible_actions = self.generate_actions()
        print(f"\n--- Generated Feasible Actions ---")
        for i, action in enumerate(possible_actions, 1):
            print(f"  {i}. {action[0]}{' ' + action[1] if action[1] else ''}")
        
        # Phase 3: Action evaluation
        print(f"\n--- Action Weight Evaluation ---")
        action_weights = {}
        for action in possible_actions:
            weight = self.calculate_action_weight(action[0], action[1], self.activated_atoms)
            action_weights[action] = weight
        
        # Phase 4: Decision
        if action_weights:
            best_action = max(action_weights.items(), key=lambda x: x[1])
            print(f"\n=== Final Decision ===")
            print(f"Selected Action: {best_action[0][0]}{' ' + best_action[0][1] if best_action[0][1] else ''}")
            print(f"Decision Weight: {best_action[1]:.2f}")
            
            # Explain decision rationale
            self.explain_decision(best_action[0], best_action[1], action_weights)
            
            return best_action[0], best_action[1]
        else:
            print("No feasible actions available")
            return None, 0
    
    def explain_decision(self, chosen_action, chosen_weight, all_weights):
        """
        Explain decision rationale
        """
        print(f"\n--- Decision Explanation ---")
        action_desc = f"{chosen_action[0]}{' ' + chosen_action[1] if chosen_action[1] else ''}"
        
        print(f"Reason for selecting '{action_desc}':")
        
        if chosen_action[0] == 'flee':
            print("  - In the current fire situation, fleeing maximizes reduction of death and pain risks")
            print("  - Death probability reduced from 4% to 0.8%, pain probability from 12% to 2.4%")
            
        elif chosen_action[0] == 'carry':
            if chosen_action[1] == 'scientific_notes':
                print("  - Carrying scientific notes increases risk but civilization continuation value is high")
                print("  - Prioritize protecting knowledge crucial to human civilization when risk is manageable")
            else:
                print("  - Carrying canned food addresses hunger but risk-reward ratio is low")
                
        elif chosen_action[0] == 'eat':
            print("  - Eating immediately addresses hunger needs")
            print("  - Short-term survival needs prioritized at current risk level")
        
        print(f"\nAlternative Option Weights:")
        for action, weight in sorted(all_weights.items(), key=lambda x: x[1], reverse=True):
            desc = f"{action[0]}{' ' + action[1] if action[1] else ''}"
            print(f"  - {desc}: {weight:.2f}")

# Complete library definitions - supporting negative weights
relation_library = {
    'smoke': ['fire'],
    'fire': ['high_temperature'],
    'high_temperature': ['burning'],
    'proximity': ['burning'],
    'burning': ['pain', 'death'],
    'canned_food': ['eat'],
    'eat': ['hunger'],  # Eating inhibits hunger (negative correlation)
    'flee': ['proximity'],  # Fleeing inhibits proximity (negative correlation)
    'scientific_notes': ['knowledge'],
    'knowledge': ['civilization_continuation'],
    'carry': ['burning']  # Carrying may cause burning (positive correlation)
}

weight_library = {
    'hunger': -5,      # Negative state
    'pain': -10,       # Negative state  
    'death': -40,      # Negative state
    'civilization_continuation': 40   # Positive value
}

probability_library = {
    ('high_temperature', 'proximity', 'body'): {'burning': 0.4},
    ('burning', 'body'): {'death': 0.1, 'pain': 0.3},
    ('canned_food',): {'hunger': -0.8},      # Negative correlation (inhibition)
    ('scientific_notes',): {'civilization_continuation': 0.6},  # Positive correlation
    ('carry',): {'burning': 0.4},            # Positive correlation
    ('flee',): {'proximity': -0.8},          # Negative correlation (inhibition)
    ('eat', 'canned_food'): {'hunger': -0.9} # Negative correlation (inhibition)
}

# Fire scenario test
if __name__ == "__main__":
    # Create AI instance
    ai_system = WeightCalculativeAI(relation_library, weight_library, probability_library)
    
    print("Fire Decision Scenario Simulation")
    print("Situation: Room on fire, canned food and scientific notes available, body in danger")
    print("=" * 60)
    
    perception = ['smoke', 'high_temperature', 'proximity', 'canned_food', 'scientific_notes', 'body']
    decision, weight = ai_system.make_decision(perception)

==> ex2.py <==
# Chapter 5: Alien Ecosystem Risk Assessment Scenario
# Demonstrating Analogical Reasoning and Dynamic Learning in Novel Situations

class AlienEcosystemAI:
    def __init__(self, relation_library, weight_library, probability_library, earth_knowledge_base):
        """
        Initialize Alien Ecosystem AI based on Weight-Calculative architecture
        """
        self.relation_library = relation_library
        self.weight_library = weight_library
        self.probability_library = probability_library
        self.earth_knowledge_base = earth_knowledge_base  # Earth biology knowledge
        self.activated_atoms = set()
        self.central_workspace = []
        self.learned_relations = {}  # Dynamically learned relationships
        self.similarity_scores = {}
        
    def pointing_operation(self, source_atom):
        """
        Pointing Operation: Activate related logical atoms
        """
        activated = set()
        # Check both static and learned relations
        all_relations = {**self.relation_library, **self.learned_relations}
        
        if source_atom in all_relations:
            for target_atom in all_relations[source_atom]:
                activated.add(target_atom)
                # Recursively activate related atoms
                activated.update(self.pointing_operation(target_atom))
        return activated
    
    def comparison_operation(self, alien_feature, earth_concept):
        """
        Comparison Operation: Calculate similarity between alien features and earth concepts
        Returns similarity score between 0 and 1
        """
        # Multi-dimensional similarity calculation
        structural_similarity = self.calculate_structural_similarity(alien_feature, earth_concept)
        functional_similarity = self.calculate_functional_similarity(alien_feature, earth_concept)
        behavioral_similarity = self.calculate_behavioral_similarity(alien_feature, earth_concept)
        
        # Weighted average of similarity dimensions
        total_similarity = (structural_similarity * 0.4 + 
                          functional_similarity * 0.4 + 
                          behavioral_similarity * 0.2)
        
        self.similarity_scores[(alien_feature, earth_concept)] = total_similarity
        return total_similarity
    
    def calculate_structural_similarity(self, alien, earth):
        """
        Calculate structural similarity based on physical properties
        """
        structural_properties = {
            'purple_glow': ['bioluminescence', 'pigmentation', 'light_emission'],
            'crystal_movement': ['crystal_structure', 'mineral_composition', 'solid_state'],
            'transparent_phase_shift': ['phase_transition', 'transparency', 'state_change']
        }
        
        if alien in structural_properties:
            alien_props = set(structural_properties[alien])
            earth_props = set(self.get_earth_concept_properties(earth))
            common = alien_props.intersection(earth_props)
            return len(common) / max(len(alien_props), 1)
        return 0.1
    
    def calculate_functional_similarity(self, alien, earth):
        """
        Calculate functional similarity based on purpose/role
        """
        functional_roles = {
            'purple_glow': ['energy_metabolism', 'communication', 'defense'],
            'crystal_movement': ['locomotion', 'growth', 'information_transfer'],
            'transparent_phase_shift': ['energy_absorption', 'camouflage', 'reproduction']
        }
        
        if alien in functional_roles:
            alien_roles = set(functional_roles[alien])
            earth_roles = set(self.get_earth_functional_roles(earth))
            common = alien_roles.intersection(earth_roles)
            return len(common) / max(len(alien_roles), 1)
        return 0.1
    
    def calculate_behavioral_similarity(self, alien, earth):
        """
        Calculate behavioral similarity based on patterns
        """
        behavioral_patterns = {
            'purple_glow': ['rhythmic', 'responsive', 'collective'],
            'crystal_movement': ['directed', 'purposeful', 'adaptive'],
            'transparent_phase_shift': ['reversible', 'stimulus_response', 'cyclic']
        }
        
        if alien in behavioral_patterns:
            alien_patterns = set(behavioral_patterns[alien])
            earth_patterns = set(self.get_earth_behavioral_patterns(earth))
            common = alien_patterns.intersection(earth_patterns)
            return len(common) / max(len(alien_patterns), 1)
        return 0.1
    
    def get_earth_concept_properties(self, concept):
        """Get properties of earth biological concepts"""
        earth_properties = {
            'bioluminescence': ['light_emission', 'chemical_reaction', 'energy_release'],
            'pheromone': ['chemical_signal', 'communication', 'molecular'],
            'crystal_growth': ['crystal_structure', 'mineral_composition', 'slow_movement'],
            'amoeba_movement': ['cytoplasmic_streaming', 'pseudopodia', 'slow_motion']
        }
        return earth_properties.get(concept, [])
    
    def get_earth_functional_roles(self, concept):
        """Get functional roles of earth concepts"""
        earth_roles = {
            'bioluminescence': ['communication', 'predation', 'defense'],
            'pheromone': ['communication', 'mating', 'territory'],
            'crystal_growth': ['growth', 'mineralization', 'structure_building'],
            'amoeba_movement': ['locomotion', 'feeding', 'exploration']
        }
        return earth_roles.get(concept, [])
    
    def get_earth_behavioral_patterns(self, concept):
        """Get behavioral patterns of earth concepts"""
        earth_patterns = {
            'bioluminescence': ['rhythmic', 'stimulus_response', 'species_specific'],
            'pheromone': ['diffusion_based', 'concentration_dependent', 'species_specific'],
            'crystal_growth': ['slow', 'directional', 'environment_dependent'],
            'amoeba_movement': ['exploratory', 'food_seeking', 'adaptive']
        }
        return earth_patterns.get(concept, [])
    
    def assess_novelty(self, alien_features):
        """
        Assess overall novelty of alien ecosystem compared to earth biology
        """
        print("=== Novelty Assessment ===")
        total_similarity = 0
        comparisons = 0
        
        earth_concepts = ['bioluminescence', 'pheromone', 'crystal_growth', 'amoeba_movement']
        
        for alien_feature in alien_features:
            for earth_concept in earth_concepts:
                similarity = self.comparison_operation(alien_feature, earth_concept)
                total_similarity += similarity
                comparisons += 1
                print(f"  {alien_feature} vs {earth_concept}: {similarity:.3f}")
        
        overall_similarity = total_similarity / comparisons if comparisons > 0 else 0
        novelty_score = 1 - overall_similarity
        
        print(f"Overall Similarity to Earth Biology: {overall_similarity:.3f}")
        print(f"Novelty Score: {novelty_score:.3f}")
        
        return novelty_score, overall_similarity
    
    def dynamic_learning(self, alien_features, earth_concepts):
        """
        Dynamically learn new relationships based on comparisons
        """
        print("\n=== Dynamic Knowledge Expansion ===")
        
        for alien_feature in alien_features:
            # Find most similar earth concept
            best_match = None
            best_similarity = 0
            
            for earth_concept in earth_concepts:
                similarity = self.similarity_scores.get((alien_feature, earth_concept), 0)
                if similarity > best_similarity:
                    best_similarity = similarity
                    best_match = earth_concept
            
            if best_match and best_similarity > 0.2:  # Learning threshold
                # Learn new relationships based on partial similarity
                self.learn_relationships(alien_feature, best_match, best_similarity)
    
    def learn_relationships(self, alien_feature, earth_concept, similarity):
        """
        Learn new pointing relationships for alien features
        """
        print(f"Learning relationships for {alien_feature} based on {earth_concept} (similarity: {similarity:.3f})")
        
        if alien_feature == 'purple_glow' and earth_concept == 'bioluminescence':
            self.learned_relations['purple_glow'] = ['energy_metabolism', 'communication_system']
            print("  → Learned: purple_glow → energy_metabolism")
            print("  → Learned: purple_glow → communication_system")
            
        elif alien_feature == 'crystal_movement' and earth_concept == 'crystal_growth':
            self.learned_relations['crystal_movement'] = ['information_transfer', 'structural_adaptation']
            print("  → Learned: crystal_movement → information_transfer")
            print("  → Learned: crystal_movement → structural_adaptation")
            
        elif alien_feature == 'transparent_phase_shift' and earth_concept == 'amoeba_movement':
            self.learned_relations['transparent_phase_shift'] = ['energy_absorption', 'environment_interaction']
            print("  → Learned: transparent_phase_shift → energy_absorption")
            print("  → Learned: transparent_phase_shift → environment_interaction")
    
    def generate_actions(self):
        """
        Generate possible actions for alien ecosystem scenario
        """
        return [
            ('immediate_research', None),
            ('cautious_retreat', None), 
            ('remote_monitoring', None)
        ]
    
    def calculate_action_weight(self, action, context_atoms):
  
        total_weight = 0
        novelty_score = self.similarity_scores.get('overall_novelty', 0.5)
        
        print(f"\n  === Evaluating Action: {action[0]} ===")
        
        if action[0] == 'immediate_research':
            # High scientific benefit but also high safety risk
            science_benefit = self.weight_library['scientific_discovery'] * (1 - novelty_score) * 2.0
            safety_risk = self.weight_library['crew_safety'] * novelty_score * 1.5
            
            print(f"    Scientific Benefit: {self.weight_library['scientific_discovery']} × {1-novelty_score:.3f} × 2.0 = {science_benefit:.3f}")
            print(f"    Safety Risk: {self.weight_library['crew_safety']} × {novelty_score:.3f} × 1.5 = {safety_risk:.3f}")
            
            total_weight = science_benefit + safety_risk
            
        elif action[0] == 'cautious_retreat':
            # Maximum safety, but complete loss of scientific opportunity
            safety_benefit = self.weight_library['crew_safety'] * novelty_score * 0.8  # Positive safety impact
            opportunity_cost = self.weight_library['scientific_discovery'] * (1 - novelty_score) * 0.3
            
            print(f"    Safety Benefit: {self.weight_library['crew_safety']} × {novelty_score:.3f} × 0.8 = {safety_benefit:.3f}")
            print(f"    Opportunity Cost: {self.weight_library['scientific_discovery']} × {1-novelty_score:.3f} × 0.3 = {opportunity_cost:.3f}")
            
            total_weight = safety_benefit + opportunity_cost
            
        elif action[0] == 'remote_monitoring':
            # Balanced approach - moderate science with good safety
            science_benefit = self.weight_library['scientific_discovery'] * (1 - novelty_score) * 1.2
            safety_benefit = self.weight_library['crew_safety'] * novelty_score * 0.6  # Positive safety impact
            
            print(f"    Scientific Benefit: {self.weight_library['scientific_discovery']} × {1-novelty_score:.3f} × 1.2 = {science_benefit:.3f}")
            print(f"    Safety Benefit: {self.weight_library['crew_safety']} × {novelty_score:.3f} × 0.6 = {safety_benefit:.3f}")
            
            total_weight = science_benefit + safety_benefit
        
        print(f"    Total Weight: {total_weight:.3f}")
        return total_weight

    def make_decision(self, alien_features):
        """
        Complete decision process for alien ecosystem scenario
        """
        print("=== Weight-Calculative AI: Alien Ecosystem Risk Assessment ===")
        print(f"Alien Features Detected: {alien_features}")
        
        # Phase 1: Novelty assessment through comparison operations
        novelty_score, overall_similarity = self.assess_novelty(alien_features)
        self.similarity_scores['overall_novelty'] = novelty_score
        
        # Phase 2: Dynamic learning based on partial similarities
        earth_concepts = ['bioluminescence', 'pheromone', 'crystal_growth', 'amoeba_movement']
        self.dynamic_learning(alien_features, earth_concepts)
        
        # Phase 3: Action generation and evaluation
        possible_actions = self.generate_actions()
        print(f"\n--- Generated Actions ---")
        for i, action in enumerate(possible_actions, 1):
            print(f"  {i}. {action[0]}")
        
        # Phase 4: Weight calculation for each action
        print(f"\n--- Action Weight Evaluation ---")
        action_weights = {}
        for action in possible_actions:
            weight = self.calculate_action_weight(action, self.activated_atoms)
            action_weights[action] = weight
        
        # Phase 5: Decision with explanation
        if action_weights:
            best_action = max(action_weights.items(), key=lambda x: x[1])
            print(f"\n=== Final Decision ===")
            print(f"Selected Action: {best_action[0][0]}")
            print(f"Decision Confidence: {best_action[1]:.3f}")
            
            self.explain_alien_decision(best_action[0], best_action[1], action_weights, novelty_score)
            
            return best_action[0], best_action[1]
        else:
            print("No valid decision could be made")
            return None, 0
    
    def explain_alien_decision(self, chosen_action, chosen_weight, all_weights, novelty_score):
        """
        Provide detailed explanation for alien ecosystem decision
        """
        print(f"\n--- Decision Explanation ---")
        print(f"Selected '{chosen_action[0]}' because:")
        
        if chosen_action[0] == 'remote_monitoring':
            print("  - Novel biological features detected with significant differences from Earth lifeforms")
            print(f"  - Overall similarity to Earth biology: {1-novelty_score:.3f}")
            print("  - Primary considerations: 'crew_safety' vs 'scientific_discovery'")
            print("  - Balanced approach ensures crew safety while maintaining scientific observation")
            
        elif chosen_action[0] == 'cautious_retreat':
            print("  - Highly novel and potentially dangerous biological systems detected")
            print("  - Safety concerns outweigh potential scientific benefits")
            print("  - Conservative approach prioritizes crew survival")
            
        elif chosen_action[0] == 'immediate_research':
            print("  - Sufficient similarities to Earth biology provide reasonable safety margins")
            print("  - High scientific value justifies calculated risks")
            print("  - Opportunity for groundbreaking discoveries")
        
        print(f"\nAlternative Options:")
        for action, weight in sorted(all_weights.items(), key=lambda x: x[1], reverse=True):
            print(f"  - {action[0]}: {weight:.3f}")

# Alien Ecosystem Knowledge Base
relation_library = {
    'bioluminescence': ['energy_metabolism', 'communication', 'defense_mechanism'],
    'pheromone': ['chemical_communication', 'reproduction', 'social_organization'],
    'crystal_growth': ['mineral_nutrition', 'structural_development', 'slow_motion'],
    'amoeba_movement': ['cytoplasmic_movement', 'food_acquisition', 'environment_exploration'],
    'energy_metabolism': ['life_sustenance', 'growth_potential'],
    'communication_system': ['social_behavior', 'coordination', 'intelligence_potential'],
    'defense_mechanism': ['threat_response', 'survival_capability']
}

weight_library = {
    'crew_safety': -80,           # High negative weight for safety risks
    'scientific_discovery': 60,   # High positive weight for discovery
    'mission_success': 40,        # Moderate positive for mission objectives
    'resource_conservation': 20   # Low positive for efficiency
}

probability_library = {
    ('high_novelty',): {'safety_risk': 0.7, 'scientific_opportunity': 0.9},
    ('medium_novelty',): {'safety_risk': 0.3, 'scientific_opportunity': 0.6},
    ('low_novelty',): {'safety_risk': 0.1, 'scientific_opportunity': 0.3}
}

# Test the alien ecosystem scenario
if __name__ == "__main__":
    # Create AI instance
    alien_ai = AlienEcosystemAI(relation_library, weight_library, probability_library, {})
    
    print("Alien Ecosystem Risk Assessment Scenario")
    print("Situation: Unknown alien lifeforms with unusual characteristics detected")
    print("=" * 70)
    
    alien_features = ['purple_glow', 'crystal_movement', 'transparent_phase_shift']
    decision, confidence = alien_ai.make_decision(alien_features)
